The Sampling-Gaussian for stereo matching

The soft-argmax operation is widely adopted in neural network-based stereo matching methods to enable differentiable regression of disparity. However, network trained with soft-argmax is prone to being multimodal due to absence of explicit constraint to the shape of the probability distribution. Previous methods leverages Laplacian distribution and cross-entropy for training but failed to effectively improve the accuracy and even compromises the efficiency of the network. In this paper, we conduct a detailed analysis of the previous distribution-based methods and propose a novel supervision method for stereo matching, Sampling-Gaussian. We sample from the Gaussian distribution for supervision. Moreover, we interpret the training as minimizing the distance in vector space and propose a combined loss of L1 loss and cosine similarity loss. Additionally, we leveraged bilinear interpolation to upsample the cost volume. Our method can be directly applied to any soft-argmax-based stereo matching method without a reduction in efficiency. We have conducted comprehensive experiments to demonstrate the superior performance of our Sampling-Gaussian. The experimental results prove that we have achieved better accuracy on five baseline methods and two datasets. Our method is easy to implement, and the code is available online.

==> clean.sh <==
rm -rf build/*

==> fig/fig_quality/getimg.py <==
import cv2
import numpy as np
import os



ls = []
for R,T,S in os.walk('/home/pan/Dropbox/博士后/ICML2024/fig/fig_quality/full'):
    for f in S:
        if '.png' in f:
            ls.append(f'{R}/{f}')




def crop1(name):
    tar = "1.png"
    if tar not in name:
        return None
    image = cv2.imread(name)
    x, y = 362, 55
    h = 147
    w = int(h/wh_ratio)
    croped_image = image[y:y+h,x:x+w,:]
    root = name.replace('full', 'crop1')
    # root = root.replace('1.png','1_crop.png')
    cv2.imwrite(root, croped_image)
    
def crop2(name):
    tar = "2.png"
    if tar not in name:
        return None
    image = cv2.imread(name)
    x, y = 23, 143
    h = 218
    w = int(h/wh_ratio)
    croped_image = image[y:y+h,x:x+w,:]
    root = name.replace('full', 'crop2')
    # root = root.replace('1.png','1_crop.png')
    cv2.imwrite(root, croped_image)


wh_ratio = 0.9
for l in ls:
    crop2(l)
    crop1(l)
